Universal Denoising without Channel Knowledge

Inspired by a classical algorithm for online prediction, we propose a novel denoising scheme which is universal for families of probability distributions both in terms of the source that generates the noiseless signal and in terms of the channel that generates the noisy signal. The new denoising scheme does not rely on assumptions of exact channel knowledge or finite signal alphabets. Our analysis provides an upper bound for the performance gap compared with the Bayes envelope. For the special case in which the signal is an i.i.d. sequence and the family is countable, we characterize the consistency condition under which our scheme approaches the Bayes envelope as the length of the sequence tends to infinity. We also show that in general, approaching the Bayes envelope is not possible for a universal denoising scheme when this consistency condition is not satisfied. Furthermore, we show that, as in the online prediction case, the so-called plug-in approach (which relies on a maximum likelihood estimation of the underlying distribution parameter) does not approach the Bayes envelope in general. We also include numerical evaluations of our scheme for denoising of a Poisson signal.

==> anc/poisson.py <==
"""!
@file  poisson.py
@brief This is an electronic supplement for the paper "Universal Denoising without Channel Knowledge" by Matthias Frey, Jonathan H. Manton, and Jingge Zhu. It is the documented source
code used to generate the plots in Section V.
"""

import numpy as np
from scipy.stats import poisson
import itertools
import argparse
import multiprocessing
import csv
import matplotlib.pyplot as plt
from mpmath import mp

# Precision setting for the floatingpoint library (using mpmath because of the large
# exponents)
mp.prec = 16
# Intensity parameter for the sources (see Example 3)
lambda_X = 1.
lambda_Z = np.sqrt(2./3.)

# Tolerance value for computing the Q distribution used in the denoising strategy
MIXTURE_TOL = 1e-5
# Limit number of summands for the computation of the Q distribution in the self-
# information case. Here, the bound on how accurately we have already computed seems
# not tight enough.
SELFINF_MAX_SOURCES_SUM = 20

def theta_pmf(n_X, n_Z):
  """
  @brief Compute the p.m.f. w on the parameter space.

  @param n_X int
      Number of sources generating the noiseless signal, see Example 3.

  @param n_Z int
      Number of sources generating the additive noise, see Example 3.

  @return float
      The computed p.m.f. value for (n_X, n_Z).
  """
  return mp.mpf(2)**(-n_X-n_Z)

def mp_poisson_pmf(outcome, intensity):
  """
  @brief Compute the Poisson p.m.f. We use this function when we need mpmath data types
         which can take smaller values than ordinary floats.

  @param outcome
       Outcome for which to calculate the probability.
  
  @param intensity
       Intensity parameter for the Poisson distribution.
  
  @return mpmath floating-point number
       Probability that a Poisson r.v. with given intensity parameter equals outcome.
  """
  if outcome < 0: return mp.mpf(0)
  return mp.mpf(intensity)**outcome * mp.exp(-intensity) / mp.factorial(outcome)

def mixture_conditional(noiseless_signal, noisy_signal):
  """
  @brief Compute the conditional (12) of the noiseless signal given the noisy
         signal under the mixture distribution.

  @param noiseless_signal np.array(dtype=int)
      Noiseless observation vector for which the probability should be computed.
      Corresponds to symbol X^T in the paper.
      One-dimensional np array of length T where T is the sequence length.

  @param noisy_signal np.array(dtype=int)
      Noisy observations under which to condition. Collesponds to symbol
      X^T with a tilde in the paper.
      One-dimensional np array of length T where T is the sequence length.

  @return float
      The computed conditional probability of the noiseless signal to take the
      value passed to the function given the observed noisy signal.
  """
  if np.any(noisy_signal < noiseless_signal): return 0.
  seq_len = noisy_signal.size
  # Iterate through all the values of the summation variables n_X and n_Z and compute the
  # initial sums of the numerator and denominator in (12)
  numerator = mp.mpf(0)
  denominator = mp.mpf(0)
  # This is the sum of all the values of the p.m.f. w that we have not added to the numerator
  # and denominator yet
  probability_mass_not_covered = mp.mpf(1)
  sources_sum=2
  numerator_upper_bound = mp.mpf(1)
  denominator_upper_bound = mp.mpf(1)
  while True:
    numerator_upper_bound_next = mp.mpf(0)
    denominator_upper_bound_next = mp.mpf(0)
    for n_X in range(1,sources_sum):
      n_Z = sources_sum - n_X
      current_probability_mass = theta_pmf(n_X, n_Z)
      probability_mass_not_covered -= current_probability_mass
      numerator_summand = mp.mpf(1)
      numerator_upper_bound_current = mp.mpf(1)
      for t in range(seq_len):
        noiseless_factor = mp_poisson_pmf(noiseless_signal[t], n_X*lambda_X)
        numerator_summand *= noiseless_factor
        # Make use of the fact that the mode of the Poisson distribution is at the intensity
        # to upper bound the value the rightmost product in the numerator and denominator
        # can take.
        if noiseless_signal[t] < n_X*lambda_X:
          numerator_upper_bound_current *= noiseless_factor
        noise_factor = mp_poisson_pmf(noisy_signal[t] - noiseless_signal[t], n_Z*lambda_Z)
        numerator_summand *= noise_factor
        if noisy_signal[t] - noiseless_signal[t] < n_Z*lambda_Z:
          numerator_upper_bound_current *= noise_factor
      numerator_upper_bound_next = max(numerator_upper_bound, numerator_upper_bound_current)
      denominator_summand = mp.mpf(1)
      for t in range(seq_len):
        denominator_summand *= mp_poisson_pmf(noisy_signal[t], n_X*lambda_X + n_Z*lambda_Z)
      numerator += current_probability_mass * numerator_summand
      denominator += current_probability_mass * denominator_summand
      # Since we have upper bounded the value of the remaining part of the infinite sum in the
      # numerator and denominator, this gives us upper and lower bounds on what the probability
      # sought can be
      max_result = (numerator + probability_mass_not_covered*numerator_upper_bound) / denominator
      min_result = numerator / (denominator + probability_mass_not_covered*denominator_upper_bound)
      # The upper and lower bounds are not tight enough, so we also limit the number of summands
      # we compute.
      if max_result - min_result < MIXTURE_TOL or sources_sum > SELFINF_MAX_SOURCES_SUM:
        return numerator / denominator
    sources_sum += 1
    numerator_upper_bound = numerator_upper_bound_next
    denominator_upper_bound = mp.mpf(1)
    for t in range(seq_len):
      if noisy_signal[t] < sources_sum*min(lambda_X, lambda_Z):
        denominator_upper_bound *= mp_poisson_pmf(noisy_signal[t], sources_sum*min(lambda_X, lambda_Z))

def mixture_conditional_marginals(noisy_signal):
  """
  @brief Compute the marginal conditionals (13) of the components of the noiseles
         signal given the sequence of noisy observations

  @param noisy_signal np.array(dtype=int)
      Noisy observations under which to condition.
      One-dimensional np array of length T where T is the sequence length.

  @return np.array(dtype=float)
      2-dimensional array with dimensions np.max(noisy_signal)+1, noisy_signal.size.
      Entry indexed x,t contains the marginal probability that the noiseless
      signal at entry t equals x given the array of noiseless observations.
  """
  seq_len = noisy_signal.size
  max_entry = np.max(noisy_signal)
  # Iterate through all the values of the summation variables n_X and n_Z and compute the
  # initial sums of the numerator and denominator in (13)
  numerator = [[mp.mpf(0) for t in range(seq_len)] for x in range(max_entry+1)]
  denominator = mp.mpf(0)
  # This is the sum of all the values of the p.m.f. w that we have not added to the numerator
  # and denominator yet
  probability_mass_not_covered = mp.mpf(1)
  sources_sum=2
  while True:
    min_intensity = sources_sum*min(lambda_X,lambda_Z)
    max_noisy_signal_probs_product = mp.mpf(1)
    for t in range(seq_len):
      # Make use of the fact that the mode of the Poisson distribution is at the intensity
      # to upper bound the value the rightmost product in the numerator and denominator
      # can take.
      if noisy_signal[t] < min_intensity:
        max_noisy_signal_probs_product *= mp_poisson_pmf(noisy_signal[t], min_intensity)
    for n_X in range(1,sources_sum):
      n_Z = sources_sum - n_X
      current_probability_mass = theta_pmf(n_X, n_Z)
      probability_mass_not_covered -= current_probability_mass
      noisy_signal_probs = [mp_poisson_pmf(noisy_signal[t],\
                                           n_X*lambda_X + n_Z*lambda_Z)
                            for t in range(seq_len)]
      noisy_signal_probs_product = mp.fprod(noisy_signal_probs)
      for t in range(seq_len):
        for x in range(max_entry+1):
          numerator[x][t] += current_probability_mass \
                             * mp_poisson_pmf(x,n_X*lambda_X) \
                             * mp_poisson_pmf(noisy_signal[t] - x, n_Z*lambda_Z) \
                             * noisy_signal_probs_product / noisy_signal_probs[t]
      denominator += current_probability_mass * noisy_signal_probs_product
      max_diff = mp.mpf(0)
      for t in range(seq_len):
        if noisy_signal[t] < min_intensity:
          numerator_max_noisy_signal_probs_product = max_noisy_signal_probs_product / mp_poisson_pmf(noisy_signal[t], min_intensity)
        else:
          numerator_max_noisy_signal_probs_product = max_noisy_signal_probs_product
        for x in range(max_entry+1):
          # Since we have upper bounded the value of the remaining part of the infinite sum in the
          # numerator and denominator, this gives us upper and lower bounds on what the probability
          # sought can be
          max_result = (numerator[x][t] + probability_mass_not_covered * numerator_max_noisy_signal_probs_product) / denominator
          min_result = numerator[x][t] / (denominator + probability_mass_not_covered * max_noisy_signal_probs_product)
          max_diff = max(max_diff, max_result - min_result)
      if max_diff < MIXTURE_TOL:
        for t in range(seq_len):
          for x in range(max_entry+1):
            numerator[x][t] /= denominator
        return np.asarray(numerator, dtype=float)
    sources_sum += 1

def estimate_component(probabilities, lossfunc):
  """
  @brief Compute the best estimate for one component under a given probability
         distribution and loss function, making use of the Lemma 3 simplification.

  @param probabilities np.array(dtype=float)
         Vector of assumed probability distribution of noiseless signal.
         probabilities[x] is the probability that the noiseless signal equals x.
  
  @param lossfunc
         Function that computes the loss of an estimate (1st argument) given a
         true outcome (2nd argument).

  @return int
         Estimate that incurs the minimum expected loss under the given probability vector.
  """
  max_entry = probabilities.size-1
  min_expected_loss = np.inf
  best_estimate = None
  for est_signal in range(0, max_entry+1):
    losses = np.array([lossfunc(est_signal, noiseless_signal) for noiseless_signal in range(0, max_entry+1)])
    expected_loss = np.sum(losses*probabilities)
    if expected_loss < min_expected_loss:
      min_expected_loss = expected_loss
      best_estimate = est_signal
  return best_estimate

def p_conditional(noiseless_signal, noisy_signal, noiseless_sources, noise_sources):
  """
  @brief Compute the conditional (11) of the noiseless signal given the noisy
         signal under a given parameter.

  @param noiseless_signal int or np.array(dtype=int)
      Noiseless observation for which the probability should be computed.

  @param noisy_signal int or np.array(dtype=int)
      Noisy observation under which to condition.

  @param noiseless_sources int
      Number of sources generating the noiseless signal.

  @param noise_sources int
      Number of sources generating the additive noise.

  @return float
      The computed PMF value for theta.
  """
  return poisson.pmf(noiseless_signal, noiseless_sources*lambda_X) \
         * poisson.pmf(noisy_signal-noiseless_signal, noise_sources*lambda_Z) \
         / poisson.pmf(noisy_signal, noise_sources*lambda_Z+noiseless_sources*lambda_X)

def p_conditional_marginals(noisy_signal, noiseless_sources, noise_sources):
  """
  @brief Compute the marginal conditionals of the components of the noiseles
         signal given the sequence of noisy observations under known distribution

  @param noisy_signal np.array(dtype=int)
      Noisy observations under which to condition.
      One-dimensional np array of length T where T is the sequence length.
  
  @param noiseless_sources int
      Number of sources generating the noiseless signal.

  @param noise_sources int
      Number of sources generating the additive noise.

  @return np.array(dtype=float)
      2-dimensional array with dimensions np.max(noisy_signal)+1, noisy_signal.size.
      Entry indexed x,t contains the marginal probability that the noiseless
      signal at entry t equals x given the array of noiseless observations.
  """
  seq_len = noisy_signal.size
  max_entry = np.max(noisy_signal)
  noiseless_signal_matrix = np.repeat(np.expand_dims(np.array(range(max_entry+1)), axis=1), seq_len, axis=1)
  noisy_signal_matrix = np.repeat(np.expand_dims(noisy_signal, axis=0), max_entry+1, axis=0)
  return p_conditional(noiseless_signal_matrix, noisy_signal_matrix, noiseless_sources, noise_sources)

def distance_loss(estimate, true):
  """
  @brief Compute the distance loss

  @arg estimate
  Estimated signal
  
  @arg true
  True signal
  """
  return np.abs(float(estimate-true))

def distance_loss_trunc5(estimate, true):
  """
  @brief Compute the truncated distance loss

  @arg estimate
  Estimated signal
  
  @arg true
  True signal
  """
  return min(np.abs(float(estimate-true)),5.)

def simulate_self_information(seq_len, noiseless_sources, noise_sources, seed):
  """
  @brief Simulate with self-information loss
  
  @arg noiseless_sources
  True number of sources generating the noiseless signal
  
  @arg noise_sources
  True number of sources generating the noise signal
  
  @return float, float
  1st value: self-information loss incurred by optimal predictor (knows true number of sources)
  2nd value: selt-information loss incurred by mixture predictor (no knowledge of true number of sources)
  """
  rng = np.random.default_rng(seed)
  noiseless_signal = rng.poisson(noiseless_sources*lambda_X, size=seq_len)
  noise_signal = rng.poisson(noise_sources*lambda_Z, size=seq_len)
  noisy_signal = noiseless_signal + noise_signal
  optimal_loss = 0.
  for t in range(seq_len):
    optimal_loss += -np.log(p_conditional(noiseless_signal[t], noisy_signal[t], noiseless_sources, noise_sources))
  denoiser_loss = -float(mp.log(mixture_conditional(noiseless_signal, noisy_signal)))
  return optimal_loss, denoiser_loss

def simulate_additive_loss(seq_len, lossfunc, noiseless_sources, noise_sources, seed):
  """
  @brief Simulate with general additive loss
  
  @arg lossfunc
       Function that computes the loss of an estimate (1st argument) given a
       true outcome (2nd argument).

  @arg noiseless_sources
  True number of sources generating the noiseless signal
  
  @arg noise_sources
  True number of sources generating the noise signal
  
  @return float, float
  1st value: loss incurred by optimal predictor (knows true number of sources)
  2nd value: loss incurred by mixture predictor (no knowledge of true number of sources)
  """
  rng = np.random.default_rng(seed)
  noiseless_signal = rng.poisson(noiseless_sources*lambda_X, size=seq_len)
  noise_signal = rng.poisson(noise_sources*lambda_Z, size=seq_len)
  noisy_signal = noiseless_signal + noise_signal
  true_conditional_probs = p_conditional_marginals(noisy_signal, noiseless_sources, noise_sources)
  mixture_conditional_probs = mixture_conditional_marginals(noisy_signal)
  opt_estimates = np.zeros(seq_len, dtype=int)
  mixture_estimates = np.zeros(seq_len, dtype=int)
  for t in range(seq_len):
    opt_estimates[t] = estimate_component(true_conditional_probs[:,t], lossfunc)
    mixture_estimates[t] = estimate_component(mixture_conditional_probs[:,t], lossfunc)
  optimal_loss = sum([lossfunc(opt_estimates[t], noiseless_signal[t]) for t in range(seq_len)])
  denoiser_loss = sum([lossfunc(mixture_estimates[t], noiseless_signal[t]) for t in range(seq_len)])
  return optimal_loss, denoiser_loss

def _single_run(args):
  loss, seq_len, noiseless_sources, noise_sources, seed = args
  if loss == 'self-information':
    return simulate_self_information(seq_len, noiseless_sources, noise_sources, seed)
  elif loss == 'distance':
    return simulate_additive_loss(seq_len, distance_loss, noiseless_sources, noise_sources, seed)
  elif loss == 'distance-trunc5':
    return simulate_additive_loss(seq_len, distance_loss_trunc5, noiseless_sources, noise_sources, seed)


def parse_args():
  parser = argparse.ArgumentParser(
    description="Run Poisson self-information simulations over a seq_len range."
  )
  parser.add_argument(
    "--seq-len-range",
    type=int,
    nargs=3,
    metavar=("START", "STOP", "STEP"),
    required=True,
    help="Python-style range(start, stop, step) for seq_len values.",
  )
  parser.add_argument(
    "--noiseless-sources",
    type=int,
    required=True,
    help="Number of sources generating the noiseless signal.",
  )
  parser.add_argument(
    "--loss",
    type=str,
    required=True,
    help="Loss function. Choices: self-information, distance, distance-trunc5",
  )
  parser.add_argument(
    "--noise-sources",
    type=int,
    required=True,
    help="Number of sources generating the additive noise.",
  )
  parser.add_argument(
    "--runs",
    type=int,
    default=1,
    help="Number of independent simulation runs to average for each seq_len.",
  )
  parser.add_argument(
    "--cpu-cores",
    type=int,
    default=1,
    help="Number of CPU cores (processes) to use.",
  )
  parser.add_argument(
    "--save-csv",
    type=str,
    default=None,
    help="If set, save seq_len, average losses, and regret to this CSV path.",
  )
  parser.add_argument(
    "--save-plot",
    type=str,
    default=None,
    help="If set, save a matplotlib plot to this path (e.g. .png or .pdf).",
  )
  parser.add_argument(
    "--show-plot",
    action="store_true",
    help="Display the matplotlib plot window.",
  )
  return parser.parse_args()


def _plot_results(rows, save_plot_path=None, show_plot=False):
  seq_lens = np.array([row["seq_len"] for row in rows], dtype=int)
  avg_optimal_losses = np.array([row["avg_optimal_loss"] for row in rows], dtype=float)
  avg_optimal_losses_per_comp = np.array([row["avg_optimal_loss_per_comp"] for row in rows], dtype=float)
  avg_denoiser_losses = np.array([row["avg_denoiser_loss"] for row in rows], dtype=float)
  avg_denoiser_losses_per_comp = np.array([row["avg_denoiser_loss_per_comp"] for row in rows], dtype=float)
  avg_regret = np.array([row["avg_regret"] for row in rows], dtype=float)
  avg_regret_per_comp = np.array([row["avg_regret_per_comp"] for row in rows], dtype=float)

  fig, ax = plt.subplots(figsize=(8, 5))
  ax.plot(seq_lens, avg_optimal_losses, label="Average optimal loss", linewidth=2.0)
  ax.plot(seq_lens, avg_optimal_losses_per_comp, label="Average optimal loss per component", linewidth=2.0)
  ax.plot(seq_lens, avg_denoiser_losses, label="Average denoiser loss", linewidth=2.0)
  ax.plot(seq_lens, avg_denoiser_losses_per_comp, label="Average denoiser loss per component", linewidth=2.0)
  ax.plot(seq_lens, avg_regret, label="Average regret", linewidth=2.0)
  ax.plot(seq_lens, avg_regret_per_comp, label="Average regret per component", linewidth=2.0)
  ax.set_xlabel("seq_len")
  ax.set_ylabel("Loss")
  ax.set_title("Average loss and regret vs seq_len")
  ax.grid(True)
  ax.legend()

  if save_plot_path:
    fig.savefig(save_plot_path, bbox_inches="tight")
  if show_plot:
    plt.show()
  else:
    plt.close(fig)


def _write_csv(rows, csv_path):
  with open(csv_path, "w", newline="", encoding="utf-8") as f:
    writer = csv.DictWriter(
      f,
      fieldnames=["seq_len", "avg_optimal_loss", "avg_optimal_loss_per_comp", "avg_denoiser_loss", "avg_denoiser_loss_per_comp", "avg_regret", "avg_regret_per_comp"],
    )
    writer.writeheader()
    writer.writerows(rows)


def main():
  args = parse_args()
  start, stop, step = args.seq_len_range
  if step == 0:
    raise ValueError("seq_len range step cannot be zero.")
  if args.runs < 1:
    raise ValueError("--runs must be at least 1.")
  if args.cpu_cores < 1:
    raise ValueError("--cpu-cores must be at least 1.")

  seq_lens = list(range(start, stop, step))
  if not seq_lens:
    raise ValueError("seq_len range produced no values.")
  
  assert(args.loss == 'self-information' or args.loss == 'distance' or args.loss == 'distance-trunc5')

  rows = []
  seed_sequence = np.random.SeedSequence()
  for seq_len_index,seq_len in enumerate(seq_lens):
    seeds = seed_sequence.spawn(args.runs)
    run_args = [(args.loss, seq_len, args.noiseless_sources, args.noise_sources, seeds[i]) for i in range(args.runs)]
    if args.cpu_cores == 1:
      results = [_single_run(run_arg) for run_arg in run_args]
    else:
      with multiprocessing.Pool(processes=args.cpu_cores) as pool:
        results = pool.map(_single_run, run_args)

    optimal_losses = np.array([result[0] for result in results], dtype=float)
    denoiser_losses = np.array([result[1] for result in results], dtype=float)
    avg_optimal_loss = float(optimal_losses.mean())
    avg_denoiser_loss = float(denoiser_losses.mean())
    avg_regret = avg_denoiser_loss - avg_optimal_loss
    avg_regret_per_comp = avg_regret / seq_len
    rows.append(
      {
        "seq_len": seq_len,
        "avg_optimal_loss": avg_optimal_loss,
        "avg_optimal_loss_per_comp": avg_optimal_loss/seq_len,
        "avg_denoiser_loss": avg_denoiser_loss,
        "avg_denoiser_loss_per_comp": avg_denoiser_loss/seq_len,
        "avg_regret": avg_regret,
        "avg_regret_per_comp": avg_regret_per_comp
      }
    )

  if args.save_csv:
    _write_csv(rows, args.save_csv)

  if args.save_plot or args.show_plot:
    _plot_results(rows, save_plot_path=args.save_plot, show_plot=args.show_plot)


if __name__ == "__main__":
  main()

